Stable Marriage Matching for Traffic-Aware Space-Air-Ground Integrated Networks: A Gale-Shapley Algorithmic Approach

In keeping with the rapid development of communication technology, a new communication structure is required in a next-generation communication system. In particular, research using High Altitude Platform (HAP) or Unmanned Aerial Vehicle(UAV) in existing terrestrial networks is active. In this paper, we propose matching HAP and UAV using the Gale-Shapley algorithm in a relay communication situation. The numerical simulation results demonstrate that applying the Gale-Shapley algorithm shows superior performance compared to random matching.

==> simulation/stable_marriage.py <==
def init_free_men():
    for man in iter(preferred_rankings_men.keys()):
        free_men.append(man)

def stable_matching():
    while(len(free_men) > 0):
        for man in free_men:
            begin_matching(man)

def begin_matching(man):
    print('dealing with %s' %(man))
    for woman in preferred_rankings_men[man]:
        
        taken_match = [couple for couple in tentative_engagements if woman in couple]
        
        if (len(taken_match) == 0): #여자가 single
            tentative_engagements.append([man, woman])
            free_men.remove(man) #더이상 남자 혼자아님
            print('%s is no longer a free man and is now tenatively engaged to %s'%(man, woman))
            break
            
        elif (len(taken_match) > 0): #여자 이미 짝 있음, 여자의 preference check!
            print('%s is taken already taken'%(woman))
            
            current_guy = preferred_rankings_women[woman].index(taken_match[0][0])
            potential_guy = preferred_rankings_women[woman].index(man)
            
            if (current_guy < potential_guy):
                print('she is satisfied with %s'%(taken_match[0][0]))
            else:
                print('%s is better than %s'%(man, taken_match[0][0]))
                print('Making %s free again and then tentatively accept between %s and %s'%(taken_match[0][0], man, woman))
                # 새로운 남자가 매칭됨.
                free_men.remove(man)
                # 이전 남자가 이제 싱글 ㅠ
                free_men.append(taken_match[0][0])
                #update
                taken_match[0][0] = man #이제 새로운 남자 (한 줄 내리는 거지)
                break
                
def main():
    init_free_men()
    stable_matching()
    print('comple list of acceptances\n')
    print(tentative_engagements)

